NoMorelization: Building Normalizer-Free Models from a Sample's Perspective

The normalizing layer has become one of the basic configurations of deep learning models, but it still suffers from computational inefficiency, interpretability difficulties, and low generality. After gaining a deeper understanding of the recent normalization and normalizer-free research works from a sample's perspective, we reveal the fact that the problem lies in the sampling noise and the inappropriate prior assumption. In this paper, we propose a simple and effective alternative to normalization, which is called "NoMorelization". NoMorelization is composed of two trainable scalars and a zero-centered noise injector. Experimental results demonstrate that NoMorelization is a general component for deep learning and is suitable for different model paradigms (e.g., convolution-based and attention-based models) to tackle different tasks (e.g., discriminative and generative tasks). Compared with existing mainstream normalizers (e.g., BN, LN, and IN) and state-of-the-art normalizer-free methods, NoMorelization shows the best speed-accuracy trade-off.

==> nomore.py <==
class SkipBasicBlock(nn.Module):
    expansion = 1

    def __init__(self, inplanes, planes, stride=1, downsample=None):
        super(SkipBasicBlock, self).__init__()
        # Both self.conv1 and self.downsample layers downsample the input when stride != 1
        # Skip Init ResNets don't have a learnable bias (except the regularized version) 
        self.conv1 = conv3x3(inplanes, planes, stride)
        self.relu = nn.ReLU(inplace=True)
        self.conv2 = conv3x3(planes, planes)
        self.downsample = downsample

        self.scale = nn.Parameter(torch.zeros(1))

    def forward(self, x):
        identity = x
        out = self.conv1(x)
        out = self.relu(out)
        out = self.conv2(out)
        out = out * self.scale
        
        if self.downsample is not None:
            identity = self.downsample(x)
            identity = torch.cat((identity, torch.zeros_like(identity)), 1)
        
        out += identity
        out = self.relu(out)

        return out
